Star Temporal Classification: Sequence Classification with Partially Labeled Data

We develop an algorithm which can learn from partially labeled and unsegmented sequential data. Most sequential loss functions, such as Connectionist Temporal Classification (CTC), break down when many labels are missing. We address this problem with Star Temporal Classification (STC) which uses a special star token to allow alignments which include all possible tokens whenever a token could be missing. We express STC as the composition of weighted finite-state transducers (WFSTs) and use GTN (a framework for automatic differentiation with WFSTs) to compute gradients. We perform extensive experiments on automatic speech recognition. These experiments show that STC can recover most of the performance of supervised baseline when up to 70% of the labels are missing. We also perform experiments in handwriting recognition to show that our method easily applies to other sequence classification tasks.

==> stc.py <==
import torch
import math
class STCLossFunction(torch.autograd.Function):
    @staticmethod
    def create_stc_graph(target, blank_idx, lam):
        g = gtn.Graph(False)
        L, S  = len(target), 2 * len(target) + 1
        for l in range(S):
            idx = (l - 1) // 2
            g.add_node(l == 0, l == S - 1 or l == S - 2)
            label = target[idx] if l % 2 else blank_idx
            if label == blank_idx:
                g.add_arc(l, l, label)
            if l > 0:
                g.add_arc(l - 1, l, label)
            if l % 2 and l > 1 and label != target[idx - 1]:
                g.add_arc(l - 2, l, label)
        for l in range(L+1):
            p1, p2 = 2 * l - 1, 2 * l
            star_idx = 80   
            
            c1 = g.add_node(False, l == L);
            idx = star_idx if l == L else (star_idx + target[l])
            if p1 >=0:
                g.add_arc(p1, c1, idx, idx, math.log(lam))
            g.add_arc(p2, c1, idx, idx, math.log(lam))
            g.add_arc(c1, c1, idx, idx, math.log(lam))
            if l < L:
                g.add_arc(c1, 2 * l + 1, target[l]);
            g.add_arc(c1, p2, blank_idx); 
        g.arc_sort(False)
        return g


    @staticmethod
    def forward(ctx, log_probs, targets, lam, blank_idx=0, reduction="none"):
        B, T, C = log_probs.shape
        losses, scales, emissions_graphs = [None] * B,  [None] * B, [None] * B

        def process(b):
            # create emission graph
            g_emissions = gtn.linear_graph(T, C, gtn.Device(gtn.CPU), log_probs.requires_grad)
            cpu_data = log_probs[b].cpu().contiguous()
            g_emissions.set_weights(cpu_data.data_ptr())

            # create criterion graph
            g_criterion = STCLossFunction.create_stc_graph(targets[b], blank_idx, lam)
            # compose the graphs
            g_loss = gtn.negate(
                gtn.forward_score(gtn.compose(g_criterion, g_emissions))
            )

            scale = 1.0
            if reduction == "mean":
                scale = 1.0 / T if T > 0 else scale
            elif reduction != "none":
                raise ValueError("invalid value for reduction '" + str(reduction) + "'")

            # Save for backward:
            losses[b] = g_loss
            scales[b] = scale
            emissions_graphs[b] = g_emissions

        gtn.parallel_for(process, range(B))

        ctx.auxiliary_data = (losses, scales, emissions_graphs, log_probs.shape)
        loss = torch.tensor([losses[b].item() * scales[b] for b in range(B)])
        return torch.mean(loss.cuda() if log_probs.is_cuda else loss)

    @staticmethod
    def backward(ctx, grad_output):
        losses, scales, emissions_graphs, in_shape = ctx.auxiliary_data
        B, T, C = in_shape
        input_grad = torch.empty((B, T, C))

        def process(b):
            gtn.backward(losses[b], False)
            emissions = emissions_graphs[b]
            grad = emissions.grad().weights_to_numpy()
            input_grad[b] = torch.from_numpy(grad).view(1, T, C) * scales[b]

        gtn.parallel_for(process, range(B))

        if grad_output.is_cuda:
            input_grad = input_grad.cuda()
        input_grad *= grad_output / B

        return (
            input_grad,
            None,  # targets
            None,  # lam
            None,  # blank_idx
            None,  # reduction
        )
STCLoss = STCLossFunction.apply
